FairDgcl: Fairness-aware Recommendation with Dynamic Graph Contrastive Learning

As trustworthy AI continues to advance, the fairness issue in recommendations has received increasing attention. A recommender system is considered unfair when it produces unequal outcomes for different user groups based on user-sensitive attributes (e.g., age, gender). Some researchers have proposed data augmentation-based methods aiming at alleviating user-level unfairness by altering the skewed distribution of training data among various user groups. Despite yielding promising results, they often rely on fairness-related assumptions that may not align with reality, potentially reducing the data quality and negatively affecting model effectiveness. To tackle this issue, in this paper, we study how to implement high-quality data augmentation to improve recommendation fairness. Specifically, we propose FairDgcl, a dynamic graph adversarial contrastive learning framework aiming at improving fairness in recommender system. First, FairDgcl develops an adversarial contrastive network with a view generator and a view discriminator to learn generating fair augmentation strategies in an adversarial style. Then, we propose two dynamic, learnable models to generate contrastive views within contrastive learning framework, which automatically fine-tune the augmentation strategies. Meanwhile, we theoretically show that FairDgcl can simultaneously generate enhanced representations that possess both fairness and accuracy. Lastly, comprehensive experiments conducted on four real-world datasets demonstrate the effectiveness of the proposed FairDgcl.

==> fig/new_plot.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FuncFormatter
import numpy as np
import pandas as pd
from scipy import stats
import itertools
from sklearn.metrics import ndcg_score
import numpy as np
import matplotlib.lines as mlines
import matplotlib.pyplot as plt
import pickle as pk
from sklearn.manifold import TSNE
def ml_100k_gnn():
    import seaborn as sns
    from matplotlib import pyplot
    palette = pyplot.get_cmap('Set1')
    font1 = {'family': 'Times New Roman',
             'weight': 'normal',
             'size': 10,
             }
    font2 = {
        'weight': 'bold',
        'style': 'normal', 'size': 22}

    plt.rc('font', family='Times New Roman')

    plt.figure(figsize=(6, 5), dpi=500)
    plt.axis('on')
    # 定义显示的数据
    x = [1, 2, 3, 4]
    ndcg = [0.3022,0.3018,0.3031,0.3038]
    recall = [0.3549,0.3525,0.354,0.3559]
    dpn = [(1-i) * 10 for i in [0.0121,0.0051,0.0079,0.0085]]
    dpr = [(1-i) * 10 for i in [0.0252,0.0214,0.021,0.0252]]

    # 显示温度与时间曲线
    plt.plot(x, ndcg, color = palette(4),linewidth=3)
    plt.plot(x, recall, color = palette(4),linewidth=3)
    plt.scatter(x, ndcg,  color=palette(4) , marker='s', label='NDCG',s=150)
    plt.scatter(x, recall, color=palette(4), marker='o',label='Recall', s=150)
    #plt.xlabel('GNN Layer', font2)
    plt.xlabel(r'Model Depth $L$', fontdict={'weight': 'normal', 'size': 22})

    plt.tick_params(axis='x', labelsize=20)
    plt.tick_params(axis='y', labelcolor=palette(4) , labelsize=19)
    plt.ylim(0.29, 0.37)
    plt.yticks([0.29, 0.31, 0.33, 0.35,0.37])
    plt.xticks([1, 2, 3, 4])
    # 图例
    #plt.legend(bbox_to_anchor=(0.5, 1.1), loc='upper center',prop={'size': 15})
    # 创建用于图例的线条
    line1 = mlines.Line2D([], [], color=palette(4), marker='s', markersize=10, label=r'NDCG$\uparrow$', linestyle='-',linewidth=3)
    line2 = mlines.Line2D([], [], color=palette(4), marker='o', markersize=10, label=r'Recall$\uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line1, line2], bbox_to_anchor=(0.24, 1.12), loc='upper center', ncol=2,prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.3,handlelength=1.3)

    # plt.legend()
    #plt.grid(True, linestyle='--', alpha=0.9)
    plt.grid(True, linestyle='-', alpha=0.7)

    # 显示压力与时间曲线
    ax2 = plt.twinx()
    ax2.plot(x, dpn, color = palette(1), label='DPN',linewidth=3)
    ax2.scatter(x, dpn, color = palette(1), marker='^', s=150)
    ax2.plot(x, dpr, color = palette(1), label='dpr',linewidth=3)
    ax2.scatter(x, dpr, color = palette(1), marker='d', s=150)

    plt.tick_params(axis='y', labelcolor=palette(1) , labelsize=19)
    plt.ylim(9.51, 10.2)
    plt.yticks([9.5, 9.7, 9.9, 10.1])
    line3 = mlines.Line2D([], [], color=palette(1), marker='^', markersize=10, label = r'$1-\Phi_{R} \uparrow$', linestyle='-',linewidth=3)
    line4 = mlines.Line2D([], [], color=palette(1), marker='d', markersize=10, label=r'$1-\Phi_{N} \uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line3, line4], bbox_to_anchor=(0.75, 1.12), loc='upper center', ncol=2, prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.2,handlelength=1.3)

    ax = plt.gca()
    ax.spines['top'].set_color('black')
    ax.spines['bottom'].set_color('black')
    ax.spines['left'].set_color('black')
    ax.spines['right'].set_color('black')
    # 设置边框大小
    bwith = 1
    ax.spines['bottom'].set_linewidth(bwith)
    ax.spines['left'].set_linewidth(bwith)
    ax.spines['top'].set_linewidth(bwith)
    ax.spines['right'].set_linewidth(bwith)
    # 显示网格线
    plt.grid(True, linestyle='--', alpha=0.7)

    # 图例
    # plt.legend()
    plt.savefig('fig/gnn_ml_100k.pdf', dpi=300, bbox_inches='tight')
    plt.show()
def lastfm_gnn():
    import seaborn as sns
    from matplotlib import pyplot
    palette = pyplot.get_cmap('Set1')
    font1 = {'family': 'Times New Roman',
             'weight': 'normal',
             'size': 10,
             }
    font2 = {
        'weight': 'bold',
        'style': 'normal', 'size': 22}

    plt.rc('font', family='Times New Roman')

    plt.figure(figsize=(6, 5), dpi=500)
    plt.axis('on')
    # 定义显示的数据
    x = [1, 2, 3, 4]
    ndcg = [0.1291, 0.1309, 0.1317, 0.1291]
    recall = [0.1943, 0.1976, 0.1986, 0.1942]
    dpn = [(1-i)*10 for i in [0.0066, 0.0056, 0.0043, 0.0048]]
    dpr = [(1-i)*10  for i in [0.0059, 0.004, 0.0029, 0.0031]]

    # 显示温度与时间曲线
    plt.plot(x, ndcg, color = palette(4),linewidth=3)
    plt.plot(x, recall, color = palette(4),linewidth=3)
    plt.scatter(x, ndcg,  color=palette(4) , marker='s', label='NDCG',s=150)
    plt.scatter(x, recall, color=palette(4), marker='o',label='Recall', s=150)
    #plt.xlabel('GNN Layer', font2)
    plt.xlabel(r'Model Depth $L$', fontdict={'weight': 'normal', 'size': 22})

    plt.tick_params(axis='x', labelsize=20)
    plt.tick_params(axis='y', labelcolor=palette(4) , labelsize=19)
    plt.ylim(0.12, 0.21)
    plt.yticks([0.12,0.15, 0.18, 0.21])
    plt.xticks([1, 2, 3, 4])
    # 图例
    #plt.legend(bbox_to_anchor=(0.5, 1.1), loc='upper center',prop={'size': 15})
    # 创建用于图例的线条
    line1 = mlines.Line2D([], [], color=palette(4), marker='s', markersize=10, label=r'NDCG$\uparrow$', linestyle='-',linewidth=3)
    line2 = mlines.Line2D([], [], color=palette(4), marker='o', markersize=10, label=r'Recall$\uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line1, line2], bbox_to_anchor=(0.24, 1.12), loc='upper center', ncol=2,prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.3,handlelength=1.3)

    # plt.legend()
    #plt.grid(True, linestyle='--', alpha=0.9)
    plt.grid(True, linestyle='-', alpha=0.7)

    # 显示压力与时间曲线
    ax2 = plt.twinx()
    ax2.plot(x, dpn, color = palette(1), label='DPN',linewidth=3)
    ax2.scatter(x, dpn, color = palette(1), marker='^', s=150)
    ax2.plot(x, dpr, color = palette(1), label='dpr',linewidth=3)
    ax2.scatter(x, dpr, color = palette(1), marker='d', s=150)

    plt.tick_params(axis='y', labelcolor=palette(1) , labelsize=19)
    plt.ylim(9.92, 9.99)
    plt.yticks([9.92, 9.94, 9.96, 9.98])
    line3 = mlines.Line2D([], [], color=palette(1), marker='^', markersize=10, label = r'$1-\Phi_{R} \uparrow$', linestyle='-',linewidth=3)
    line4 = mlines.Line2D([], [], color=palette(1), marker='d', markersize=10, label=r'$1-\Phi_{N} \uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line3, line4], bbox_to_anchor=(0.75, 1.12), loc='upper center', ncol=2, prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.2,handlelength=1.3)

    ax = plt.gca()
    ax.spines['top'].set_color('black')
    ax.spines['bottom'].set_color('black')
    ax.spines['left'].set_color('black')
    ax.spines['right'].set_color('black')
    # 设置边框大小
    bwith = 1
    ax.spines['bottom'].set_linewidth(bwith)
    ax.spines['left'].set_linewidth(bwith)
    ax.spines['top'].set_linewidth(bwith)
    ax.spines['right'].set_linewidth(bwith)
    # 显示网格线
    plt.grid(True, linestyle='--', alpha=0.7)

    # 图例
    # plt.legend()
    plt.savefig('fig/gnn_lastfm.pdf', dpi=300, bbox_inches='tight')
    plt.show()

def ml_100k_ssh():
    import seaborn as sns
    from matplotlib import pyplot
    palette = pyplot.get_cmap('Set1')
    font1 = {'family': 'Times New Roman',
             'weight': 'normal',
             'size': 10,
             }
    font2 = {
        'weight': 'bold',
        'style': 'normal', 'size': 22}

    plt.rc('font', family='Times New Roman')

    plt.figure(figsize=(6, 5), dpi=500)
    plt.axis('on')
    # 定义显示的数据
    x = [0.0001,0.001, 0.01, 0.1, 1]
    ndcg = [0.3042,0.3041,0.304,0.2957,0.2758]
    recall = [0.3574,0.3576,0.3589,0.3511,0.3301]
    dpn = [(1-i)*10 for i in [0.0095,0.0091,0.0063,0.0092,0.003]]
    dpr = [(1-i)*10  for i in [0.0157,0.0147,0.0121,0.0131,0.0085]]

    # 显示温度与时间曲线
    plt.plot(x, ndcg, color = palette(4),linewidth=3)
    plt.plot(x, recall, color = palette(4),linewidth=3)
    plt.scatter(x, ndcg,  color=palette(4) , marker='s', label='NDCG',s=150)
    plt.scatter(x, recall, color=palette(4), marker='o',label='Recall', s=150)
    #plt.xlabel('GNN Layer', font2)
    plt.xlabel(r'Contrastive Learning Weight  $\alpha$', fontdict={'weight': 'normal', 'size': 22})

    plt.xscale('log')
    # 设置x轴的刻度
    plt.xticks([1e-4,1e-3, 1e-2, 1e-1, 1e0], ['1e-4','1e-3', '1e-2', '1e-1', '1'])
    plt.tick_params(axis='x', labelsize=20)
    plt.tick_params(axis='y', labelcolor=palette(4) , labelsize=19)
    plt.ylim(0.27, 0.38)
    plt.yticks([0.27,0.30, 0.33, 0.36])
    #plt.xticks([1, 2, 3, 4,5])
    # 图例
    #plt.legend(bbox_to_anchor=(0.5, 1.1), loc='upper center',prop={'size': 15})
    # 创建用于图例的线条
    line1 = mlines.Line2D([], [], color=palette(4), marker='s', markersize=10, label=r'NDCG$\uparrow$', linestyle='-',linewidth=3)
    line2 = mlines.Line2D([], [], color=palette(4), marker='o', markersize=10, label=r'Recall$\uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line1, line2], bbox_to_anchor=(0.24, 1.12), loc='upper center', ncol=2,prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.3,handlelength=1.3)

    # plt.legend()
    #plt.grid(True, linestyle='--', alpha=0.9)
    plt.grid(True, linestyle='-', alpha=0.7)

    # 显示压力与时间曲线
    ax2 = plt.twinx()
    ax2.plot(x, dpn, color = palette(1), label='DPN',linewidth=3)
    ax2.scatter(x, dpn, color = palette(1), marker='^', s=150)
    ax2.plot(x, dpr, color = palette(1), label='dpr',linewidth=3)
    ax2.scatter(x, dpr, color = palette(1), marker='d', s=150)

    plt.tick_params(axis='y', labelcolor=palette(1) , labelsize=19)
    plt.ylim(9.84, 9.99)
    plt.yticks([9.84, 9.88, 9.92, 9.96,9.99])
    line3 = mlines.Line2D([], [], color=palette(1), marker='^', markersize=10, label = r'$1-\Phi_{R} \uparrow$', linestyle='-',linewidth=3)
    line4 = mlines.Line2D([], [], color=palette(1), marker='d', markersize=10, label=r'$1-\Phi_{N} \uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line3, line4], bbox_to_anchor=(0.75, 1.12), loc='upper center', ncol=2, prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.2,handlelength=1.3)

    ax = plt.gca()
    ax.spines['top'].set_color('black')
    ax.spines['bottom'].set_color('black')
    ax.spines['left'].set_color('black')
    ax.spines['right'].set_color('black')
    # 设置边框大小
    bwith = 1
    ax.spines['bottom'].set_linewidth(bwith)
    ax.spines['left'].set_linewidth(bwith)
    ax.spines['top'].set_linewidth(bwith)
    ax.spines['right'].set_linewidth(bwith)
    # 显示网格线
    plt.grid(True, linestyle='--', alpha=0.7)

    # 图例
    # plt.legend()
    plt.savefig('fig/ssh_ml_100k.pdf', dpi=300, bbox_inches='tight')
    plt.show()
def lastfm_ssh():
    import seaborn as sns
    from matplotlib import pyplot
    palette = pyplot.get_cmap('Set1')
    font1 = {'family': 'Times New Roman',
             'weight': 'normal',
             'size': 10,
             }
    font2 = {
        'weight': 'bold',
        'style': 'normal', 'size': 22}

    plt.rc('font', family='Times New Roman')

    plt.figure(figsize=(6, 5), dpi=500)
    plt.axis('on')
    # 定义显示的数据
    x = [0.0001,0.001, 0.01, 0.1, 1]
    recall = [0.1932,0.1934,0.1957,0.2088,0.2225]
    ndcg = [0.1276,0.1279,0.1293,0.1392,0.1499]
    dpn = [(1-i)* 10 for i in [0.0032,0.0033,0.0034,0.0028,0.0033]]
    dpr = [(1-i)* 10 for i in [0.0048,0.0048,0.0045,0.0039,0.0046]]

    # 显示温度与时间曲线
    plt.plot(x, ndcg, color = palette(4),linewidth=3)
    plt.plot(x, recall, color = palette(4),linewidth=3)
    plt.scatter(x, ndcg,  color=palette(4) , marker='s', label='NDCG',s=150)
    plt.scatter(x, recall, color=palette(4), marker='o',label='Recall', s=150)
    #plt.xlabel('GNN Layer', font2)
    plt.xlabel(r'Contrastive Learning Weight  $\alpha$', fontdict={'weight': 'normal', 'size': 22})


    plt.xscale('log')
    # 设置x轴的刻度
    plt.xticks([1e-4,1e-3, 1e-2, 1e-1, 1e0], ['1e-4','1e-3', '1e-2', '1e-1', '1'])
    plt.tick_params(axis='x', labelsize=20)
    plt.tick_params(axis='y', labelcolor=palette(4) , labelsize=19)
    plt.ylim(0.12, 0.23)
    plt.yticks([0.12,0.15, 0.18, 0.21,0.23])
    # 图例
    #plt.legend(bbox_to_anchor=(0.5, 1.1), loc='upper center',prop={'size': 15})
    # 创建用于图例的线条
    line1 = mlines.Line2D([], [], color=palette(4), marker='s', markersize=10, label=r'NDCG$\uparrow$', linestyle='-',linewidth=3)
    line2 = mlines.Line2D([], [], color=palette(4), marker='o', markersize=10, label=r'Recall$\uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line1, line2], bbox_to_anchor=(0.24, 1.12), loc='upper center', ncol=2,prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.3,handlelength=1.3)

    # plt.legend()
    #plt.grid(True, linestyle='--', alpha=0.9)
    plt.grid(True, linestyle='-', alpha=0.7)

    # 显示压力与时间曲线
    ax2 = plt.twinx()
    ax2.plot(x, dpn, color = palette(1), label='DPN',linewidth=3)
    ax2.scatter(x, dpn, color = palette(1), marker='^', s=150)
    ax2.plot(x, dpr, color = palette(1), label='dpr',linewidth=3)
    ax2.scatter(x, dpr, color = palette(1), marker='d', s=150)

    plt.tick_params(axis='y', labelcolor=palette(1) , labelsize=19)
    plt.ylim(9.94, 9.99)
    plt.yticks([9.94, 9.95, 9.96, 9.97,9.98,9.99])
    line3 = mlines.Line2D([], [], color=palette(1), marker='^', markersize=10, label = r'$1-\Phi_{R} \uparrow$', linestyle='-',linewidth=3)
    line4 = mlines.Line2D([], [], color=palette(1), marker='d', markersize=10, label=r'$1-\Phi_{N} \uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line3, line4], bbox_to_anchor=(0.75, 1.12), loc='upper center', ncol=2, prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.2,handlelength=1.3)

    ax = plt.gca()
    ax.spines['top'].set_color('black')
    ax.spines['bottom'].set_color('black')
    ax.spines['left'].set_color('black')
    ax.spines['right'].set_color('black')
    # 设置边框大小
    bwith = 1
    ax.spines['bottom'].set_linewidth(bwith)
    ax.spines['left'].set_linewidth(bwith)
    ax.spines['top'].set_linewidth(bwith)
    ax.spines['right'].set_linewidth(bwith)
    # 显示网格线
    plt.grid(True, linestyle='--', alpha=0.7)

    # 图例
    # plt.legend()
    plt.savefig('fig/ssh_lastfm.pdf', dpi=300, bbox_inches='tight')
    plt.show()

def ml_100k_adv():
    import seaborn as sns
    from matplotlib import pyplot
    palette = pyplot.get_cmap('Set1')
    font1 = {'family': 'Times New Roman',
             'weight': 'normal',
             'size': 10,
             }
    font2 = {
        'weight': 'bold',
        'style': 'normal', 'size': 22}

    plt.rc('font', family='Times New Roman')

    plt.figure(figsize=(6, 5), dpi=500)
    plt.axis('on')
    # 定义显示的数据
    x = [0.0001,0.001, 0.01, 0.1, 1]
    ndcg = [0.3041,0.3041,0.3041,0.3044,0.301]
    recall = [0.3576,0.3576,0.3575,0.3572,0.3537]
    dpn = [(1-i) * 10 for i in [0.0091,0.0091,0.0078,0.0064,0.0118]]
    dpr = [(1-i)*10 for i in [0.0269,0.0269,0.0245,0.0234,0.0256]]

    # 显示温度与时间曲线
    plt.plot(x, ndcg, color = palette(4),linewidth=3)
    plt.plot(x, recall, color = palette(4),linewidth=3)
    plt.scatter(x, ndcg,  color=palette(4) , marker='s', label='NDCG',s=150)
    plt.scatter(x, recall, color=palette(4), marker='o',label='Recall', s=150)
    #plt.xlabel('GNN Layer', font2)
    plt.xlabel(r'Advertising Learning Weight  $\beta$', fontdict={'weight': 'normal', 'size': 22})

    plt.xscale('log')
    # 设置x轴的刻度
    plt.xticks([1e-4,1e-3, 1e-2, 1e-1, 1e0], ['1e-4','1e-3', '1e-2', '1e-1', '1'])
    plt.tick_params(axis='x', labelsize=20)
    plt.tick_params(axis='y', labelcolor=palette(4) , labelsize=19)
    plt.ylim(0.30, 0.37)
    plt.yticks([0.30,0.32, 0.34, 0.36])
    #plt.xticks([1, 2, 3, 4,5])
    # 图例
    #plt.legend(bbox_to_anchor=(0.5, 1.1), loc='upper center',prop={'size': 15})
    # 创建用于图例的线条
    line1 = mlines.Line2D([], [], color=palette(4), marker='s', markersize=10, label=r'NDCG$\uparrow$', linestyle='-',linewidth=3)
    line2 = mlines.Line2D([], [], color=palette(4), marker='o', markersize=10, label=r'Recall$\uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line1, line2], bbox_to_anchor=(0.24, 1.12), loc='upper center', ncol=2,prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.3,handlelength=1.3)

    # plt.legend()
    #plt.grid(True, linestyle='--', alpha=0.9)
    plt.grid(True, linestyle='-', alpha=0.7)

    # 显示压力与时间曲线
    ax2 = plt.twinx()
    ax2.plot(x, dpn, color = palette(1), label='DPN',linewidth=3)
    ax2.scatter(x, dpn, color = palette(1), marker='^', s=150)
    ax2.plot(x, dpr, color = palette(1), label='dpr',linewidth=3)
    ax2.scatter(x, dpr, color = palette(1), marker='d', s=150)

    plt.tick_params(axis='y', labelcolor=palette(1) , labelsize=19)
    plt.ylim(9.69, 9.99)
    plt.yticks([9.69, 9.79, 9.89,9.99])
    line3 = mlines.Line2D([], [], color=palette(1), marker='^', markersize=10, label = r'$1-\Phi_{R} \uparrow$', linestyle='-',linewidth=3)
    line4 = mlines.Line2D([], [], color=palette(1), marker='d', markersize=10, label=r'$1-\Phi_{N} \uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line3, line4], bbox_to_anchor=(0.75, 1.12), loc='upper center', ncol=2, prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.2,handlelength=1.3)

    ax = plt.gca()
    ax.spines['top'].set_color('black')
    ax.spines['bottom'].set_color('black')
    ax.spines['left'].set_color('black')
    ax.spines['right'].set_color('black')
    # 设置边框大小
    bwith = 1
    ax.spines['bottom'].set_linewidth(bwith)
    ax.spines['left'].set_linewidth(bwith)
    ax.spines['top'].set_linewidth(bwith)
    ax.spines['right'].set_linewidth(bwith)
    # 显示网格线
    plt.grid(True, linestyle='--', alpha=0.7)

    # 图例
    # plt.legend()
    plt.savefig('fig/adv_ml_100k.pdf', dpi=300, bbox_inches='tight')
    plt.show()
def lastfm_adv():
    import seaborn as sns
    from matplotlib import pyplot
    palette = pyplot.get_cmap('Set1')
    font1 = {'family': 'Times New Roman',
             'weight': 'normal',
             'size': 10,
             }
    font2 = {
        'weight': 'bold',
        'style': 'normal', 'size': 22}

    plt.rc('font', family='Times New Roman')

    plt.figure(figsize=(6, 5), dpi=500)
    plt.axis('on')
    # 定义显示的数据
    x = [0.0001,0.001, 0.01, 0.1, 1]
    recall = [0.1956,0.1957,0.1957,0.1953,0.1949]
    ndcg = [0.1296,0.1296,0.1293,0.129,0.1287]
    dpn = [(1-i)*10 for i in [0.0055,0.0054,0.005,0.0048,0.0054]]
    dpr = [(1-i)*10 for i in [0.0042,0.0041,0.0034,0.0023,0.0033]]

    # 显示温度与时间曲线
    plt.plot(x, ndcg, color = palette(4),linewidth=3)
    plt.plot(x, recall, color = palette(4),linewidth=3)
    plt.scatter(x, ndcg,  color=palette(4) , marker='s', label='NDCG',s=150)
    plt.scatter(x, recall, color=palette(4), marker='o',label='Recall', s=150)
    #plt.xlabel('GNN Layer', font2)
    plt.xlabel(r'Advertising Learning Weight  $\beta$', fontdict={'weight': 'normal', 'size': 22})


    plt.xscale('log')
    # 设置x轴的刻度
    plt.xticks([1e-4,1e-3, 1e-2, 1e-1, 1e0], ['1e-4','1e-3', '1e-2', '1e-1', '1'])
    plt.tick_params(axis='x', labelsize=20)
    plt.tick_params(axis='y', labelcolor=palette(4) , labelsize=19)
    plt.ylim(0.12, 0.21)
    plt.yticks([0.12,0.15, 0.18, 0.21])
    # 图例
    #plt.legend(bbox_to_anchor=(0.5, 1.1), loc='upper center',prop={'size': 15})
    # 创建用于图例的线条
    line1 = mlines.Line2D([], [], color=palette(4), marker='s', markersize=10, label=r'NDCG$\uparrow$', linestyle='-',linewidth=3)
    line2 = mlines.Line2D([], [], color=palette(4), marker='o', markersize=10, label=r'Recall$\uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line1, line2], bbox_to_anchor=(0.24, 1.12), loc='upper center', ncol=2,prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.3,handlelength=1.3)

    # plt.legend()
    #plt.grid(True, linestyle='--', alpha=0.9)
    plt.grid(True, linestyle='-', alpha=0.7)

    # 显示压力与时间曲线
    ax2 = plt.twinx()
    ax2.plot(x, dpn, color = palette(1), label='DPN',linewidth=3)
    ax2.scatter(x, dpn, color = palette(1), marker='^', s=150)
    ax2.plot(x, dpr, color = palette(1), label='dpr',linewidth=3)
    ax2.scatter(x, dpr, color = palette(1), marker='d', s=150)

    plt.tick_params(axis='y', labelcolor=palette(1) , labelsize=19)
    plt.ylim(9.94, 9.99)
    # plt.yticks([9.94, 9.95, 9.96, 9.97,9.98,9.99])
    line3 = mlines.Line2D([], [], color=palette(1), marker='^', markersize=10, label = r'$1-\Phi_{R} \uparrow$', linestyle='-',linewidth=3)
    line4 = mlines.Line2D([], [], color=palette(1), marker='d', markersize=10, label=r'$1-\Phi_{N} \uparrow$', linestyle='-',linewidth=3)

    # 将图例放置在图表上方且水平排列
    plt.legend(handles=[line3, line4], bbox_to_anchor=(0.75, 1.12), loc='upper center', ncol=2, prop={'size': 14},frameon=False,columnspacing=0.5,handletextpad=0.2,handlelength=1.3)

    ax = plt.gca()
    ax.spines['top'].set_color('black')
    ax.spines['bottom'].set_color('black')
    ax.spines['left'].set_color('black')
    ax.spines['right'].set_color('black')
    # 设置边框大小
    bwith = 1
    ax.spines['bottom'].set_linewidth(bwith)
    ax.spines['left'].set_linewidth(bwith)
    ax.spines['top'].set_linewidth(bwith)
    ax.spines['right'].set_linewidth(bwith)
    # 显示网格线
    plt.grid(True, linestyle='--', alpha=0.7)

    # 图例
    # plt.legend()
    plt.savefig('fig/adv_lastfm.pdf', dpi=300, bbox_inches='tight')
    plt.show()

if __name__ == '__main__':
    ml_100k_ssh()
